Measurement of $ D^{*\pm}$ production in deep inelastic scattering at HERA

The production of $D^{*\pm}$ mesons in deep inelastic $ep$ scattering has been measured for exchanged photon virtualities $ 5<Q^2<1000 \gev^2 $, using an integrated luminosity of 363 pb$^{-1}$ with the ZEUS detector at HERA. Differential cross sections have been measured and compared to next-to-leading-order QCD calculations. The cross-sections are used to extract the charm contribution to the proton structure functions, expressed in terms of the reduced charm cross section, $\sigma_{\rm red}^{c\bar{c}}$. Theoretical calculations based on fits to inclusive HERA data are compared to the results.

==> runlatex.sh <==
#!/bin/sh
NAME=DESY-13-054
latex $NAME
latex $NAME
dvips -Ppdf -z -G0 $NAME.dvi -o $NAME.ps
ps2pdf -sPAPERSIZE=a4 $NAME.ps


